Pushing the accuracy of the quasi-circular baseline for the SEOBNR family of models

Gravitational-wave observations have opened a new era of astronomy, with accurate modeling of binary black hole signals becoming increasingly important for source characterization and astrophysical inference as detector sensitivities improve. We present SEOBNRv5iHM, an updated quasi-circular, aligned-spin inspiral-merger-ringdown gravitational-waveform model with higher-order modes, constructed within the effective-one-body formalism and building upon SEOBNRv5HM. The improvements mainly concern the late inspiral and the merger-ringdown: we remove the non-quasi-circular corrections used in previous models and instead introduce a phenomenological intermediate region between the inspiral and the ringdown, which allows the ringdown attachment time to be chosen independently for each mode, including at the peak of the mode's amplitude. The model is calibrated and validated against 591 quasi-circular aligned-spin waveforms from the third Simulating eXtreme Spacetimes catalog. For the $(2,2)$ mode, when considering the maximum unfaithfulness against numerical relativity over a total mass range of 10-300$M_\odot$, SEOBNRv5iHM achieves a median of $4.25\times10^{-5}$, a factor of 4.5 below SEOBNRv5HM, and a factor of 3-8 below other semi-analytical models, with $84\%$ of cases below $10^{-4}$. For $M\ge150 M_\odot$, the median drops to $9.7\times10^{-6}$, comparable to the numerical-relativity surrogate NRHybSur3dq8. For polarization mismatches at inclination $\pi/3$, with modes up to $\ell_\mathrm{max} = 5$, the median maximum unfaithfulness is $4.2\times10^{-4}$, a factor of 2.6 below SEOBNRv5HM, 1.9 below IMRPhenomTHM, and 6-11 below the other semi-analytical models. Since spin-precessing and eccentric models are built on top of the quasi-circular, aligned-spin baseline, these improvements will make future SEOBNR models more accurate, reducing waveform systematics in upcoming analyses.

==> anc/sxs_simulations_with_dip_in_21.dat <==
SXS:BBH:0385
SXS:BBH:0386
SXS:BBH:0488
SXS:BBH:0507
SXS:BBH:0552
SXS:BBH:0579
SXS:BBH:0612
SXS:BBH:0614
SXS:BBH:1377
SXS:BBH:1453
SXS:BBH:1466
SXS:BBH:2128
SXS:BBH:2132
SXS:BBH:2348
SXS:BBH:4078
